Accurate \textit{ab initio} calculations of RaF electronic structure indicate the need for more laser-spectroscopical measurements

Recently a breakthrough has been achieved in laser-spectroscopic studies of short-lived radioactive compounds with the first measurements of the radium monofluoride molecule (RaF) UV/vis spectra. We report results from high accuracy \emph{ab initio} calculations of the RaF electronic structure for ground and low-lying excited electronic states. Two different methods agree excellently with experimental excitation energies from the electronic ground state to the $^2\Pi_{1/2}$ and $^2\Pi_{3/2}$ states, but lead consistently and unambiguously to deviations from experimental-based adiabatic transition energy estimates for the $^2\Sigma_{1/2}$ excited electronic state and show that more measurements are needed to clarify spectroscopic assignment of the $^2\Delta$ states.

==> anc/RaF_suppl.tex <==
\documentclass[a4paper,12pt]{article}

% margins
\usepackage[a4paper, includefoot,
			left=2.5cm,
			right=2cm,
			top=2cm,
			bottom=2cm,			
			headsep=1cm,
			footskip=1cm]{geometry}
\usepackage{graphicx}
\usepackage{hyperref}

\begin{document}

\begin{center}

{\bf Supplementary materials for}
https://www.overleaf.com/project/610fa91c0f3d2546137ac26f
{\bf Accurate \textit{ab initio} calculations of RaF electronic structure indicate the need for more laser-spectroscopical measurements}
\end{center}
\bigskip

\noindent Contributions of correlations involving $5d$-subshell $\Delta(5d)$ 
to FS RCCSD excitation energies $E$ of Ra$^+$, evaluated within the RPP model (cm$^{-1}$). 
\begin{center}
\begin{tabular}{rlccc}
\\ \hline \\ 
&& $E$, 9 $e$ correlated &$ E$, 19 $e$ correlated & $\Delta(5d)$ \\ \\
$7s$ & $\to 6d_{3/2}$ & 11759 &  12298 & +539 \\
  & $\to 6d_{5/2}$ &  13376 & 13964& +588 \\
  & $\to 7p_{1/2}$ &  21138 & 21541 &  +403 \\
  & $\to 7p_{3/2}$ & 25875 & 26321  & +464 \\
 \\ \hline \\
\end{tabular}
\end{center}


\bigskip

\noindent Potential energy functions of RaF (in atomic units, with respect to the ground-state equilibrium energy) {\scriptsize

\begin{verbatim}
 RPP/RCCSD(T) ground-state energies + GRECP/FS RCCSD excitation energies, 27 electrons correlated. 
 
 R,    X(1)1/2    (2)1/2     (3)1/2     (4)1/2    (5)1/2     (1)3/2      (2)3/2    (3)3/2     (1)5/2
a.u.

3.80 0.01707513 0.07853426 0.09571503 0.12015599 0.12796053 0.08468390 0.08715346 0.12100999 0.08785028
3.95 0.00658334 0.06797034 0.08443560 0.11017034 0.11986274 0.07373460 0.07682403 0.11125612 0.07708390
4.10 0.00135313 0.06261255 0.07844201 0.10522757 0.11687558 0.06799914 0.07166751 0.10658289 0.07153116
4.25 0.00000871 0.06110812 0.07637550 0.10400529 0.11764510 0.06612440 0.07032915 0.10566427 0.06983612
4.40 0.00149245 0.06241492 0.07718512 0.10549338 0.12112888 0.06706849 0.07176716 0.10748545 0.07095498
4.55 0.00499599 0.06573469 0.08006340 0.10892238 0.12652789 0.07003383 0.07518528 0.11127184 0.07408891
4.65 0.00814399 0.06875965 0.08282071 0.11199202 0.13088396 0.07282753 0.07825900 0.11459068 0.07699118
4.80 0.01372546 0.07415893 0.08785286 0.11743006 0.13819556 0.07788814 0.08370875 0.12041529 0.08220858
\end{verbatim}

\begin{verbatim}
RPP/RCCSD(T) ground-state energies + X2CMMF/FS RCCSD excitation energies, 27 electrons correlated. 

 R,               (2)1/2     (3)1/2     (4)1/2     (5)1/2    (1)3/2      (2)3/2     (3)3/2     (1)5/2
a.u.

3.80            0.07845206 0.09568453 0.12011712 0.12785395 0.08473483 0.08714078 0.12097174 0.08792231
3.95            0.06789109 0.08441091 0.11014229 0.11973981 0.07378836 0.07681615 0.11122987 0.07716005
4.10            0.06253697 0.07842406 0.10520826 0.11674065 0.06805569 0.07166531 0.10656697 0.07161150
4.25            0.06103660 0.07636477 0.10399235 0.11750337 0.06618367 0.07033318 0.10565640 0.06992060
4.40            0.06234764 0.07718176 0.10548466 0.12098508 0.06713046 0.07177779 0.10748347 0.07104357
4.55            0.06567175 0.08006735 0.10891620 0.12638573 0.07009851 0.07520272 0.11127397 0.07418159
4.65            0.06869964 0.08282947 0.11198677 0.13074437 0.07289405 0.07828105 0.11459475 0.07708658
4.80            0.07410339 0.08786873 0.11742533 0.13806134 0.07795746 0.08373779 0.12042137 0.08230806
\end{verbatim}

}

\end{document}

